Enumerating the Prime Alternating Knots, Part I

This is the first in a series of four papers wherein we enumerate all prime alternating knots and links. In this first paper, we introduce four operators on knots and show that, when used according to very simple rules on the prime alternating knots of n crossings, the set of all prime alternating knots of n+1 crossings is obtained. The second paper (Part II) explains how to actually implement the operators in an efficient manner, although that is in a sense secondary to introduction of a complete invariant for prime alternating knots, called the master array of a prime alternating knot. The third paper in the series establishes a method for enumerating the prime alternating links. It is shown that one may choose any prime alternating link diagram of a given minimal crossing size and by applications of just two operators (namely T and OTS) to the selected seed link, one obtains all prime alternating link diagrams of the desired minimal crossing size. The fourth paper introduces the analogue of the master array for prime alternating links.

==> enum.mac <==
\input jktr1.sty
\input xy
\xyoption{knot}
\input xypic
\xyoption{ps}
\xyoption{dvips}
\xyoption{curve}
\xyoption{arc}
\xyoption{arrow}
\xyoption{poly}
\xyoption{line}
\xyoption{frame}
\UseDVIPSspecials\relax
%-------------------------------
\def\flype#1,#2,#3,{(#1,#2,#3)}
\def\teetwo{T_2^+}
\def\gn#1{\hbox{gn}(#1)}

%----------------------START OF DATA FILE----------------------------------
\textwidth=5truein
\textheight=7.56truein

%--------------------------------------------------------------------------
%DEFINITIONS
\def\sarcenter#1{\par\if\lastskip>8pt\else\vskip8pt plus 3pt minus 2pt\fi\dimen0=\hsize\advance\dimen0 by -\leftskip\advance%
 \dimen0 by -\rightskip\noindent\hbox to \dimen0{\hfill #1\hfill}\par
 \vskip8pt plus 3pt minus 2pt}
\def\sarnoindent{\vskip-\parskip\noindent} 
%% temporary code
\def\square{\hbox{\vrule height .3\baselineskip width .3\baselineskip depth 0pt}}
%% end temporary code

\def\qed{\hbox{${\vcenter{\vbox{			%HOLLOW SQUARE
   \hrule height 0.4pt\hbox{\vrule width 0.4pt height 6pt
   \kern5pt\vrule width 0.4pt}\hrule height 0.4pt}}}$}}

\def\Box{\hbox{${\vcenter{\vbox{			%HOLLOW SQUARE
   \hrule height 0.4pt\hbox{\vrule width 0.4pt height 6pt
   \kern5pt\vrule width 0.4pt}\hrule height 0.4pt}}}$}}

\renewcommand{\thefootnote}{\fnsymbol{footnote}}  %USE SYMBOLIC FOOTNOTE

\def\theequation{\thesectionc.\arabic{equation}}  %FOR SETTING EQ.~(1.1)
%--------------------------------------------------------------------------

\setlength{\textheight}{7.7truein}  %for 2nd page onwards

\normalsize\textlineskip
\thispagestyle{empty}
\setcounter{page}{1}


\endinput

